A Riccati Approach to Mixed $H_2/H_\infty$ Closed-Loop Games for Infinite-Dimensional Stochastic Systems

This paper studies a finite-horizon mixed $H_2/H_\infty$ feedback Nash game for stochastic evolution equations on a separable Hilbert space. The drift generator is unbounded, the remaining coefficients are bounded, and the one-dimensional Brownian diffusion depends on the state, control, and disturbance. The $H_2$ channel is an LQ state--control energy. For the disturbance channel, the stochastic LQ uniform-convexity characterization yields equivalence between strict induced $L^2$ attenuation and unique strongly regular mild Riccati solvability. Simultaneous bounded-generator approximation of the Lyapunov equation and the state justifies quadratic identities for strongly continuous mild operator solutions. These identities verify both Nash inequalities and full-output strict attenuation from a strongly regular coupled Riccati pair. An invertible feedback block and a contraction argument establish locally unique coupled solutions on a sufficiently short terminal interval for every positive attenuation level. For a specified stochastic heat-equation model at $\gamma=0.09$, a uniform invariant rectangle further proves full-horizon existence, bounded infinite-dimensional feedbacks, and operator-norm spectral convergence. Numerical computations reproduce the projected gains and compare selected best responses. Global coupled solvability for general coefficients remains an explicit hypothesis.

==> anc/numerical_results.json <==
{
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.18.1",
  "T": 1.0,
  "gamma": 0.09,
  "rtol": 2e-09,
  "atol": 2e-11,
  "coercivity_cutoff": 1e-10,
  "bisection_tolerance": 2e-08,
  "diagnostic_grid_points": 4001,
  "gain_method": "BRL solvability threshold; not an independent norm computation",
  "baseline_mode1": {
    "open_loop": {
      "gain_brl_bracket": {
        "lower": 0.08840705249488356,
        "upper": 0.08840706441521647,
        "midpoint": 0.08840705845505001
      },
      "nominal_J2": 0.051284131922264074,
      "K_U_at_s0": 0.0
    },
    "LQ": {
      "gain_brl_bracket": {
        "lower": 0.08768427502930165,
        "upper": 0.08768428694963457,
        "midpoint": 0.08768428098946811
      },
      "nominal_J2": 0.05112399101521275,
      "K_U_at_s0": -0.05552670344473083
    },
    "constant_gain": {
      "gain_brl_bracket": {
        "lower": 0.08706081777751448,
        "upper": 0.08706082969784738,
        "midpoint": 0.08706082373768093
      },
      "nominal_J2": 0.05187032716223228,
      "K_U_at_s0": -0.17656311859488255
    },
    "mixed": {
      "gain_brl_bracket": {
        "lower": 0.08704676370501518,
        "upper": 0.0870467756253481,
        "midpoint": 0.08704676966518164
      },
      "nominal_J2": 0.052168887992222475,
      "K_U_at_s0": -0.19906412445967123
    }
  },
  "coupled_mode1": {
    "P1_s0": -0.058984609728118365,
    "P2_s0": 0.09494341022236259,
    "K_U_s0": -0.19906412445967123,
    "K_V_s0": 6.9761787356397305,
    "min_Lambda_V_sampled": 0.0027913851244693467,
    "min_Lambda_U_sampled": 1.0,
    "max_abs_K_U_sampled": 0.19906412445967123,
    "max_abs_K_V_sampled": 6.9761787356397305,
    "max_stationarity_residual": 4.163336342344337e-17,
    "branch_endpoint_bracket": {
      "lower": 0.08853173917710783,
      "upper": 0.08853175109744073,
      "midpoint": 0.08853174513727427
    }
  },
  "projection_order": [
    {
      "n": 1,
      "nominal_J2_changing_unit_datum": 0.052168887992222475,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    },
    {
      "n": 2,
      "nominal_J2_changing_unit_datum": 0.03243510089518505,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    },
    {
      "n": 5,
      "nominal_J2_changing_unit_datum": 0.015140522232905735,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    },
    {
      "n": 10,
      "nominal_J2_changing_unit_datum": 0.00800683887126093,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    },
    {
      "n": 20,
      "nominal_J2_changing_unit_datum": 0.004120948269141519,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    },
    {
      "n": 50,
      "nominal_J2_changing_unit_datum": 0.0016777319815657592,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "max_open_loop_gain_estimate": 0.08840705845505001,
      "max_mixed_gain_estimate": 0.08704676966518164
    }
  ],
  "modal": [
    {
      "mode": 1,
      "nominal_J2": 0.052168887992222475,
      "min_Lambda_V_sampled": 0.0027913851244693467,
      "open_loop_gain_brl_bracket": {
        "lower": 0.08840705249488356,
        "upper": 0.08840706441521647,
        "midpoint": 0.08840705845505001
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.08704676370501518,
        "upper": 0.0870467756253481,
        "midpoint": 0.08704676966518164
      }
    },
    {
      "mode": 2,
      "nominal_J2": 0.012701313798147632,
      "min_Lambda_V_sampled": 0.006953468759372711,
      "open_loop_gain_brl_bracket": {
        "lower": 0.03868912006258965,
        "upper": 0.03868913198292256,
        "midpoint": 0.03868912602275611
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.038651356447935103,
        "upper": 0.03865136836826801,
        "midpoint": 0.03865136240810156
      }
    },
    {
      "mode": 3,
      "nominal_J2": 0.005636353305738804,
      "min_Lambda_V_sampled": 0.0075924543081764065,
      "open_loop_gain_brl_bracket": {
        "lower": 0.024643093788027773,
        "upper": 0.02464310570836068,
        "midpoint": 0.024643099748194227
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.024636609126925474,
        "upper": 0.024636621047258382,
        "midpoint": 0.024636615087091928
      }
    },
    {
      "mode": 4,
      "nominal_J2": 0.0031686564583717227,
      "min_Lambda_V_sampled": 0.007814773559099741,
      "open_loop_gain_brl_bracket": {
        "lower": 0.018066491158008575,
        "upper": 0.018066503078341484,
        "midpoint": 0.01806649711817503
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.018064560064077376,
        "upper": 0.018064571984410284,
        "midpoint": 0.01806456602424383
      }
    },
    {
      "mode": 5,
      "nominal_J2": 0.0020273996100480455,
      "min_Lambda_V_sampled": 0.007917521780043069,
      "open_loop_gain_brl_bracket": {
        "lower": 0.014257575263381006,
        "upper": 0.014257587183713914,
        "midpoint": 0.01425758122354746
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.014256812362074853,
        "upper": 0.014256824282407762,
        "midpoint": 0.014256818322241308
      }
    },
    {
      "mode": 6,
      "nominal_J2": 0.001407710725261763,
      "min_Lambda_V_sampled": 0.007973301958941543,
      "open_loop_gain_brl_bracket": {
        "lower": 0.011774021583199502,
        "upper": 0.01177403350353241,
        "midpoint": 0.011774027543365956
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.01177366397321224,
        "upper": 0.011773675893545148,
        "midpoint": 0.011773669933378694
      }
    },
    {
      "mode": 7,
      "nominal_J2": 0.001034144897511889,
      "min_Lambda_V_sampled": 0.008006925349592827,
      "open_loop_gain_brl_bracket": {
        "lower": 0.010026906070113181,
        "upper": 0.01002691799044609,
        "midpoint": 0.010026912030279635
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.010026715344786642,
        "upper": 0.01002672726511955,
        "midpoint": 0.010026721304953096
      }
    },
    {
      "mode": 8,
      "nominal_J2": 0.0007917215560262174,
      "min_Lambda_V_sampled": 0.00802874433949842,
      "open_loop_gain_brl_bracket": {
        "lower": 0.00873109436094761,
        "upper": 0.00873110628128052,
        "midpoint": 0.008731100321114064
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.008730975157618528,
        "upper": 0.008730987077951436,
        "midpoint": 0.008730981117784982
      }
    },
    {
      "mode": 9,
      "nominal_J2": 0.0006255330050457355,
      "min_Lambda_V_sampled": 0.008043701674815521,
      "open_loop_gain_brl_bracket": {
        "lower": 0.007731765171885492,
        "upper": 0.0077317770922184,
        "midpoint": 0.007731771132051946
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0077316936498880405,
        "upper": 0.007731705570220949,
        "midpoint": 0.007731699610054495
      }
    },
    {
      "mode": 10,
      "nominal_J2": 0.0005066673642350067,
      "min_Lambda_V_sampled": 0.00805439974894688,
      "open_loop_gain_brl_bracket": {
        "lower": 0.006937644513845444,
        "upper": 0.006937656434178353,
        "midpoint": 0.006937650474011899
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0069375968325138095,
        "upper": 0.006937608752846719,
        "midpoint": 0.0069376027926802645
      }
    },
    {
      "mode": 11,
      "nominal_J2": 0.00041872456326399484,
      "min_Lambda_V_sampled": 0.008062314683132768,
      "open_loop_gain_brl_bracket": {
        "lower": 0.006291419426202776,
        "upper": 0.006291431346535684,
        "midpoint": 0.00629142538636923
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.006291383665204051,
        "upper": 0.006291395585536959,
        "midpoint": 0.006291389625370505
      }
    },
    {
      "mode": 12,
      "nominal_J2": 0.0003518393200467678,
      "min_Lambda_V_sampled": 0.008068334398250358,
      "open_loop_gain_brl_bracket": {
        "lower": 0.005755290533304214,
        "upper": 0.005755302453637123,
        "midpoint": 0.005755296493470669
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.005755278612971305,
        "upper": 0.005755290533304214,
        "midpoint": 0.005755284573137759
      }
    },
    {
      "mode": 13,
      "nominal_J2": 0.000299788350897685,
      "min_Lambda_V_sampled": 0.008073019009501773,
      "open_loop_gain_brl_bracket": {
        "lower": 0.005303354951739312,
        "upper": 0.005303366872072221,
        "midpoint": 0.005303360911905766
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.005303343031406404,
        "upper": 0.005303354951739312,
        "midpoint": 0.005303348991572858
      }
    },
    {
      "mode": 14,
      "nominal_J2": 0.0002584884212652472,
      "min_Lambda_V_sampled": 0.008076736017148076,
      "open_loop_gain_brl_bracket": {
        "lower": 0.004917219607830047,
        "upper": 0.004917231528162955,
        "midpoint": 0.004917225567996501
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.004917207687497139,
        "upper": 0.004917219607830047,
        "midpoint": 0.004917213647663593
      }
    },
    {
      "mode": 15,
      "nominal_J2": 0.00022517033980628116,
      "min_Lambda_V_sampled": 0.008079734652939255,
      "open_loop_gain_brl_bracket": {
        "lower": 0.004583486047387123,
        "upper": 0.0045834979677200315,
        "midpoint": 0.004583492007553577
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.004583474127054214,
        "upper": 0.004583486047387123,
        "midpoint": 0.004583480087220669
      }
    },
    {
      "mode": 16,
      "nominal_J2": 0.00019790232665719147,
      "min_Lambda_V_sampled": 0.008082188779415297,
      "open_loop_gain_brl_bracket": {
        "lower": 0.004292176951766013,
        "upper": 0.004292188872098922,
        "midpoint": 0.004292182911932467
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.004292165031433105,
        "upper": 0.004292176951766013,
        "midpoint": 0.004292170991599559
      }
    },
    {
      "mode": 17,
      "nominal_J2": 0.00017530353416205356,
      "min_Lambda_V_sampled": 0.008084222674152973,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0040356752282381045,
        "upper": 0.004035687148571013,
        "midpoint": 0.004035681188404559
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.004035663307905196,
        "upper": 0.0040356752282381045,
        "midpoint": 0.00403566926807165
      }
    },
    {
      "mode": 18,
      "nominal_J2": 0.0001563657145109848,
      "min_Lambda_V_sampled": 0.008085927080179122,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0038080922323465347,
        "upper": 0.0038081041526794434,
        "midpoint": 0.0038080981925129893
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0038080922323465347,
        "upper": 0.0038081041526794434,
        "midpoint": 0.0038080981925129893
      }
    },
    {
      "mode": 19,
      "nominal_J2": 0.00014033877265592974,
      "min_Lambda_V_sampled": 0.008087369506474339,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0036048147952556604,
        "upper": 0.003604826715588569,
        "midpoint": 0.0036048207554221145
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0036048147952556604,
        "upper": 0.003604826715588569,
        "midpoint": 0.0036048207554221145
      }
    },
    {
      "mode": 20,
      "nominal_J2": 0.00012665532695495057,
      "min_Lambda_V_sampled": 0.008088601017643793,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0034221356934309006,
        "upper": 0.0034221476137638093,
        "midpoint": 0.003422141653597355
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0034221356934309006,
        "upper": 0.0034221476137638093,
        "midpoint": 0.003422141653597355
      }
    },
    {
      "mode": 21,
      "nominal_J2": 0.0001148797908910878,
      "min_Lambda_V_sampled": 0.008089660816632236,
      "open_loop_gain_brl_bracket": {
        "lower": 0.003257074843645096,
        "upper": 0.0032570867639780047,
        "midpoint": 0.00325708080381155
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.003257074843645096,
        "upper": 0.0032570867639780047,
        "midpoint": 0.00325708080381155
      }
    },
    {
      "mode": 22,
      "nominal_J2": 0.00010467327236351928,
      "min_Lambda_V_sampled": 0.008090579403833004,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0031072004979848856,
        "upper": 0.0031072124183177943,
        "midpoint": 0.00310720645815134
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0031072004979848856,
        "upper": 0.0031072124183177943,
        "midpoint": 0.00310720645815134
      }
    },
    {
      "mode": 23,
      "nominal_J2": 9.576891430876185e-05,
      "min_Lambda_V_sampled": 0.008091380796445672,
      "open_loop_gain_brl_bracket": {
        "lower": 0.00297052196085453,
        "upper": 0.0029705338811874386,
        "midpoint": 0.002970527921020984
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.00297052196085453,
        "upper": 0.0029705338811874386,
        "midpoint": 0.002970527921020984
      }
    },
    {
      "mode": 24,
      "nominal_J2": 8.795427212271824e-05,
      "min_Lambda_V_sampled": 0.0080920841145271,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002845358465313912,
        "upper": 0.0028453703856468207,
        "midpoint": 0.0028453644254803666
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002845358465313912,
        "upper": 0.0028453703856468207,
        "midpoint": 0.0028453644254803666
      }
    },
    {
      "mode": 25,
      "nominal_J2": 8.105852315499553e-05,
      "min_Lambda_V_sampled": 0.00809270473214771,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0027303034120798116,
        "upper": 0.0027303153324127203,
        "midpoint": 0.002730309372246266
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0027303034120798116,
        "upper": 0.0027303153324127203,
        "midpoint": 0.002730309372246266
      }
    },
    {
      "mode": 26,
      "nominal_J2": 7.494305129457065e-05,
      "min_Lambda_V_sampled": 0.00809325512477636,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002624200528860092,
        "upper": 0.002624212449193001,
        "midpoint": 0.0026242064890265463
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002624200528860092,
        "upper": 0.002624212449193001,
        "midpoint": 0.0026242064890265463
      }
    },
    {
      "mode": 27,
      "nominal_J2": 6.949442589304407e-05,
      "min_Lambda_V_sampled": 0.008093745501184548,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002526036587357521,
        "upper": 0.0025260485076904295,
        "midpoint": 0.002526042547523975
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002526036587357521,
        "upper": 0.0025260485076904295,
        "midpoint": 0.002526042547523975
      }
    },
    {
      "mode": 28,
      "nominal_J2": 6.461910362155316e-05,
      "min_Lambda_V_sampled": 0.008094184280284734,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002434953323602677,
        "upper": 0.002434965243935585,
        "midpoint": 0.002434959283769131
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002434953323602677,
        "upper": 0.002434965243935585,
        "midpoint": 0.002434959283769131
      }
    },
    {
      "mode": 29,
      "nominal_J2": 6.023938647068131e-05,
      "min_Lambda_V_sampled": 0.008094578454901977,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002350199756622314,
        "upper": 0.002350211676955223,
        "midpoint": 0.0023502057167887683
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002350199756622314,
        "upper": 0.002350211676955223,
        "midpoint": 0.0023502057167887683
      }
    },
    {
      "mode": 30,
      "nominal_J2": 5.629030670555455e-05,
      "min_Lambda_V_sampled": 0.008094933872139295,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002271156029105187,
        "upper": 0.002271167949438095,
        "midpoint": 0.002271161989271641
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002271156029105187,
        "upper": 0.002271167949438095,
        "midpoint": 0.002271161989271641
      }
    },
    {
      "mode": 31,
      "nominal_J2": 5.271720355374558e-05,
      "min_Lambda_V_sampled": 0.008095255451468707,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0021972499650716785,
        "upper": 0.002197261885404587,
        "midpoint": 0.002197255925238133
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0021972499650716785,
        "upper": 0.002197261885404587,
        "midpoint": 0.002197255925238133
      }
    },
    {
      "mode": 32,
      "nominal_J2": 4.947382148502851e-05,
      "min_Lambda_V_sampled": 0.008095547355891701,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0021280047512054435,
        "upper": 0.002128016671538352,
        "midpoint": 0.0021280107113718976
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0021280047512054435,
        "upper": 0.002128016671538352,
        "midpoint": 0.0021280107113718976
      }
    },
    {
      "mode": 33,
      "nominal_J2": 4.652080561402939e-05,
      "min_Lambda_V_sampled": 0.008095813127349435,
      "open_loop_gain_brl_bracket": {
        "lower": 0.002062991255521774,
        "upper": 0.0020630031758546827,
        "midpoint": 0.002062997215688228
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.002062991255521774,
        "upper": 0.0020630031758546827,
        "midpoint": 0.002062997215688228
      }
    },
    {
      "mode": 34,
      "nominal_J2": 4.382450220198251e-05,
      "min_Lambda_V_sampled": 0.008096055794680432,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0020018399477005,
        "upper": 0.002001851868033409,
        "midpoint": 0.0020018459078669547
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0020018399477005,
        "upper": 0.002001851868033409,
        "midpoint": 0.0020018459078669547
      }
    },
    {
      "mode": 35,
      "nominal_J2": 4.1355995546888965e-05,
      "min_Lambda_V_sampled": 0.008096277960298564,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0019441932177543637,
        "upper": 0.0019442051380872722,
        "midpoint": 0.001944199177920818
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0019441932177543637,
        "upper": 0.0019442051380872722,
        "midpoint": 0.001944199177920818
      }
    },
    {
      "mode": 36,
      "nominal_J2": 3.909032948218782e-05,
      "min_Lambda_V_sampled": 0.008096481870260146,
      "open_loop_gain_brl_bracket": {
        "lower": 0.001889788818359375,
        "upper": 0.0018898007386922836,
        "midpoint": 0.0018897947785258293
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.001889788818359375,
        "upper": 0.0018898007386922836,
        "midpoint": 0.0018897947785258293
      }
    },
    {
      "mode": 37,
      "nominal_J2": 3.700587412322893e-05,
      "min_Lambda_V_sampled": 0.008096669471255414,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0018383406615257263,
        "upper": 0.0018383525818586348,
        "midpoint": 0.0018383466216921806
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0018383406615257263,
        "upper": 0.0018383525818586348,
        "midpoint": 0.0018383466216921806
      }
    },
    {
      "mode": 38,
      "nominal_J2": 3.508380769644636e-05,
      "min_Lambda_V_sampled": 0.008096842457244983,
      "open_loop_gain_brl_bracket": {
        "lower": 0.001789622260928154,
        "upper": 0.0017896341812610626,
        "midpoint": 0.0017896282210946083
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.001789622260928154,
        "upper": 0.0017896341812610626,
        "midpoint": 0.0017896282210946083
      }
    },
    {
      "mode": 39,
      "nominal_J2": 3.330769015523654e-05,
      "min_Lambda_V_sampled": 0.008097002307832647,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0017434071302413938,
        "upper": 0.0017434190505743025,
        "midpoint": 0.0017434130904078482
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0017434071302413938,
        "upper": 0.0017434190505743025,
        "midpoint": 0.0017434130904078482
      }
    },
    {
      "mode": 40,
      "nominal_J2": 3.1663110460608215e-05,
      "min_Lambda_V_sampled": 0.008097150320012752,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0016995283848047255,
        "upper": 0.0016995403051376342,
        "midpoint": 0.0016995343449711798
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0016995283848047255,
        "upper": 0.0016995403051376342,
        "midpoint": 0.0016995343449711798
      }
    },
    {
      "mode": 41,
      "nominal_J2": 3.013739333269315e-05,
      "min_Lambda_V_sampled": 0.008097287634559537,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0016578072196245194,
        "upper": 0.0016578191399574279,
        "midpoint": 0.0016578131797909735
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0016578072196245194,
        "upper": 0.0016578191399574279,
        "midpoint": 0.0016578131797909735
      }
    },
    {
      "mode": 42,
      "nominal_J2": 2.8719354283495367e-05,
      "min_Lambda_V_sampled": 0.008097415258080316,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0016180767500400543,
        "upper": 0.001618088670372963,
        "midpoint": 0.0016180827102065087
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0016180767500400543,
        "upper": 0.001618088670372963,
        "midpoint": 0.0016180827102065087
      }
    },
    {
      "mode": 43,
      "nominal_J2": 2.7399094055266644e-05,
      "min_Lambda_V_sampled": 0.008097534081505268,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0015802177727222443,
        "upper": 0.001580229693055153,
        "midpoint": 0.0015802237328886987
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0015802177727222443,
        "upper": 0.001580229693055153,
        "midpoint": 0.0015802237328886987
      }
    },
    {
      "mode": 44,
      "nominal_J2": 2.6167825383160692e-05,
      "min_Lambda_V_sampled": 0.00809764489568916,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0015440753233432769,
        "upper": 0.0015440872436761855,
        "midpoint": 0.0015440812835097312
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0015440753233432769,
        "upper": 0.0015440872436761855,
        "midpoint": 0.0015440812835097312
      }
    },
    {
      "mode": 45,
      "nominal_J2": 2.5017726400928806e-05,
      "min_Lambda_V_sampled": 0.008097748404601006,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0015095540392398835,
        "upper": 0.001509565959572792,
        "midpoint": 0.0015095599994063378
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0015095540392398835,
        "upper": 0.001509565959572792,
        "midpoint": 0.0015095599994063378
      }
    },
    {
      "mode": 46,
      "nominal_J2": 2.3941816107565824e-05,
      "min_Lambda_V_sampled": 0.008097845236529106,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0014765466374158857,
        "upper": 0.0014765585577487944,
        "midpoint": 0.00147655259758234
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0014765466374158857,
        "upper": 0.0014765585577487944,
        "midpoint": 0.00147655259758234
      }
    },
    {
      "mode": 47,
      "nominal_J2": 2.293384818066327e-05,
      "min_Lambda_V_sampled": 0.008097935953646275,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0014449577552080152,
        "upper": 0.001444969675540924,
        "midpoint": 0.0014449637153744696
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0014449577552080152,
        "upper": 0.001444969675540924,
        "midpoint": 0.0014449637153744696
      }
    },
    {
      "mode": 48,
      "nominal_J2": 2.1988220111211152e-05,
      "min_Lambda_V_sampled": 0.008098021060174454,
      "open_loop_gain_brl_bracket": {
        "lower": 0.001414680109620094,
        "upper": 0.0014146920299530027,
        "midpoint": 0.0014146860697865484
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.001414680109620094,
        "upper": 0.0014146920299530027,
        "midpoint": 0.0014146860697865484
      }
    },
    {
      "mode": 49,
      "nominal_J2": 2.1099895184440154e-05,
      "min_Lambda_V_sampled": 0.008098101009419698,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0013856540989875793,
        "upper": 0.0013856660193204877,
        "midpoint": 0.0013856600591540336
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0013856540989875793,
        "upper": 0.0013856660193204877,
        "midpoint": 0.0013856600591540336
      }
    },
    {
      "mode": 50,
      "nominal_J2": 2.0264335272307646e-05,
      "min_Lambda_V_sampled": 0.008098176209813466,
      "open_loop_gain_brl_bracket": {
        "lower": 0.0013577843606472017,
        "upper": 0.0013577962809801104,
        "midpoint": 0.001357790320813656
      },
      "mixed_gain_brl_bracket": {
        "lower": 0.0013577843606472017,
        "upper": 0.0013577962809801104,
        "midpoint": 0.001357790320813656
      }
    }
  ],
  "sampled_best_response_checks_mode1": {
    "equilibrium_J1_direct": -0.058984609727797635,
    "equilibrium_J2_direct": 0.09494341022220466,
    "J1_with_v_zero": -0.052168887992222475,
    "J1_with_half_KV": -0.05693066269006611,
    "J1_with_1_5_KV": -0.049280216761278854,
    "J2_with_u_zero": 0.09893454534928456,
    "J2_with_LQ_controller": 0.09696759287552853
  }
}

==> anc/numerical_results_refined.json <==
{
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.18.1",
  "T": 1.0,
  "gamma": 0.09,
  "rtol": 2e-10,
  "atol": 2e-12,
  "coercivity_cutoff": 1e-10,
  "bisection_tolerance": 2e-08,
  "diagnostic_grid_points": 4001,
  "gain_method": "BRL solvability threshold; not an independent norm computation",
  "baseline_mode1": {
    "open_loop": {
      "gain_brl_bracket": {
        "lower": 0.08840705249488356,
        "upper": 0.08840706441521647,
        "midpoint": 0.08840705845505001
      },
      "nominal_J2": 0.051284131922650314,
      "K_U_at_s0": 0.0
    },
    "LQ": {
      "gain_brl_bracket": {
        "lower": 0.08768427502930165,
        "upper": 0.08768428694963457,
        "midpoint": 0.08768428098946811
      },
      "nominal_J2": 0.05112399101545505,
      "K_U_at_s0": -0.05552670344499067
    },
    "constant_gain": {
      "gain_brl_bracket": {
        "lower": 0.08706081777751448,
        "upper": 0.08706082969784738,
        "midpoint": 0.08706082373768093
      },
      "nominal_J2": 0.051870327162678496,
      "K_U_at_s0": -0.17656311859488255
    },
    "mixed": {
      "gain_brl_bracket": {
        "lower": 0.08704676370501518,
        "upper": 0.0870467756253481,
        "midpoint": 0.08704676966518164
      },
      "nominal_J2": 0.05216888799297752,
      "K_U_at_s0": -0.19906412445973087
    }
  },
  "coupled_mode1": {
    "P1_s0": -0.05898460972811932,
    "P2_s0": 0.09494341022239078,
    "K_U_s0": -0.19906412445973087,
    "K_V_s0": 6.976178735639869,
    "min_Lambda_V_sampled": 0.002791385124469261,
    "min_Lambda_U_sampled": 1.0,
    "max_abs_K_U_sampled": 0.19906412445973087,
    "max_abs_K_V_sampled": 6.976178735639869,
    "max_stationarity_residual": 4.163336342344337e-17,
    "branch_endpoint_bracket": {
      "lower": 0.08853173917710783,
      "upper": 0.08853175109744073,
      "midpoint": 0.08853174513727427
    }
  },
  "projection_order": [
    {
      "n": 1,
      "nominal_J2_changing_unit_datum": 0.05216888799297752,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "n": 2,
      "nominal_J2_changing_unit_datum": 0.03243510089556279,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "n": 5,
      "nominal_J2_changing_unit_datum": 0.01514052223305683,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "n": 10,
      "nominal_J2_changing_unit_datum": 0.008006838871336477,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "n": 20,
      "nominal_J2_changing_unit_datum": 0.004120948269179294,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "n": 50,
      "nominal_J2_changing_unit_datum": 0.0016777319815808691,
      "min_Lambda_V_sampled": 0.002791385124469261
    }
  ],
  "modal": [
    {
      "mode": 1,
      "nominal_J2": 0.05216888799297752,
      "min_Lambda_V_sampled": 0.002791385124469261
    },
    {
      "mode": 2,
      "nominal_J2": 0.012701313798148067,
      "min_Lambda_V_sampled": 0.006953468759376086
    },
    {
      "mode": 3,
      "nominal_J2": 0.005636353305738811,
      "min_Lambda_V_sampled": 0.007592454308178132
    },
    {
      "mode": 4,
      "nominal_J2": 0.0031686564583717227,
      "min_Lambda_V_sampled": 0.007814773559101786
    },
    {
      "mode": 5,
      "nominal_J2": 0.002027399610048046,
      "min_Lambda_V_sampled": 0.007917521780044868
    },
    {
      "mode": 6,
      "nominal_J2": 0.00140771072526176,
      "min_Lambda_V_sampled": 0.007973301958942403
    },
    {
      "mode": 7,
      "nominal_J2": 0.0010341448975118885,
      "min_Lambda_V_sampled": 0.008006925349593833
    },
    {
      "mode": 8,
      "nominal_J2": 0.0007917215560262166,
      "min_Lambda_V_sampled": 0.008028744339498937
    },
    {
      "mode": 9,
      "nominal_J2": 0.0006255330050457353,
      "min_Lambda_V_sampled": 0.008043701674816
    },
    {
      "mode": 10,
      "nominal_J2": 0.0005066673642350068,
      "min_Lambda_V_sampled": 0.008054399748947422
    },
    {
      "mode": 11,
      "nominal_J2": 0.0004187245632639948,
      "min_Lambda_V_sampled": 0.00806231468313451
    },
    {
      "mode": 12,
      "nominal_J2": 0.00035183932004678004,
      "min_Lambda_V_sampled": 0.00806833439825113
    },
    {
      "mode": 13,
      "nominal_J2": 0.0002997883508976917,
      "min_Lambda_V_sampled": 0.008073019009502202
    },
    {
      "mode": 14,
      "nominal_J2": 0.0002584884212652472,
      "min_Lambda_V_sampled": 0.008076736017149692
    },
    {
      "mode": 15,
      "nominal_J2": 0.00022517033980628127,
      "min_Lambda_V_sampled": 0.008079734652939648
    },
    {
      "mode": 16,
      "nominal_J2": 0.0001979023266571916,
      "min_Lambda_V_sampled": 0.008082188779416882
    },
    {
      "mode": 17,
      "nominal_J2": 0.00017530353416205354,
      "min_Lambda_V_sampled": 0.00808422267415372
    },
    {
      "mode": 18,
      "nominal_J2": 0.00015636571451098483,
      "min_Lambda_V_sampled": 0.008085927080179732
    },
    {
      "mode": 19,
      "nominal_J2": 0.0001403387726559297,
      "min_Lambda_V_sampled": 0.008087369506475078
    },
    {
      "mode": 20,
      "nominal_J2": 0.00012665532695495057,
      "min_Lambda_V_sampled": 0.008088601017644489
    },
    {
      "mode": 21,
      "nominal_J2": 0.00011487979089108789,
      "min_Lambda_V_sampled": 0.008089660816633969
    },
    {
      "mode": 22,
      "nominal_J2": 0.00010467327236351933,
      "min_Lambda_V_sampled": 0.008090579403833974
    },
    {
      "mode": 23,
      "nominal_J2": 9.576891430876182e-05,
      "min_Lambda_V_sampled": 0.008091380796446064
    },
    {
      "mode": 24,
      "nominal_J2": 8.795427212271826e-05,
      "min_Lambda_V_sampled": 0.00809208411452818
    },
    {
      "mode": 25,
      "nominal_J2": 8.105852315499552e-05,
      "min_Lambda_V_sampled": 0.008092704732148417
    },
    {
      "mode": 26,
      "nominal_J2": 7.494305129457063e-05,
      "min_Lambda_V_sampled": 0.008093255124776853
    },
    {
      "mode": 27,
      "nominal_J2": 6.949442589304408e-05,
      "min_Lambda_V_sampled": 0.008093745501185898
    },
    {
      "mode": 28,
      "nominal_J2": 6.461910362155316e-05,
      "min_Lambda_V_sampled": 0.008094184280285218
    },
    {
      "mode": 29,
      "nominal_J2": 6.0239386470681335e-05,
      "min_Lambda_V_sampled": 0.008094578454902648
    },
    {
      "mode": 30,
      "nominal_J2": 5.6290306705554533e-05,
      "min_Lambda_V_sampled": 0.008094933872139469
    },
    {
      "mode": 31,
      "nominal_J2": 5.2717203553745586e-05,
      "min_Lambda_V_sampled": 0.008095255451468919
    },
    {
      "mode": 32,
      "nominal_J2": 4.9473821485028506e-05,
      "min_Lambda_V_sampled": 0.00809554735589187
    },
    {
      "mode": 33,
      "nominal_J2": 4.65208056140294e-05,
      "min_Lambda_V_sampled": 0.00809581312734966
    },
    {
      "mode": 34,
      "nominal_J2": 4.382450220198252e-05,
      "min_Lambda_V_sampled": 0.008096055794680528
    },
    {
      "mode": 35,
      "nominal_J2": 4.135599554688895e-05,
      "min_Lambda_V_sampled": 0.008096277960298841
    },
    {
      "mode": 36,
      "nominal_J2": 3.909032948218782e-05,
      "min_Lambda_V_sampled": 0.008096481870260517
    },
    {
      "mode": 37,
      "nominal_J2": 3.7005874123228935e-05,
      "min_Lambda_V_sampled": 0.008096669471255898
    },
    {
      "mode": 38,
      "nominal_J2": 3.508380769644636e-05,
      "min_Lambda_V_sampled": 0.008096842457245101
    },
    {
      "mode": 39,
      "nominal_J2": 3.330769015523654e-05,
      "min_Lambda_V_sampled": 0.008097002307832772
    },
    {
      "mode": 40,
      "nominal_J2": 3.1663110460608005e-05,
      "min_Lambda_V_sampled": 0.00809715032001281
    },
    {
      "mode": 41,
      "nominal_J2": 3.0137393332693144e-05,
      "min_Lambda_V_sampled": 0.008097287634560607
    },
    {
      "mode": 42,
      "nominal_J2": 2.8719354283495364e-05,
      "min_Lambda_V_sampled": 0.00809741525808029
    },
    {
      "mode": 43,
      "nominal_J2": 2.7399094055266644e-05,
      "min_Lambda_V_sampled": 0.008097534081505393
    },
    {
      "mode": 44,
      "nominal_J2": 2.6167825383160692e-05,
      "min_Lambda_V_sampled": 0.008097644895689694
    },
    {
      "mode": 45,
      "nominal_J2": 2.5017726400928806e-05,
      "min_Lambda_V_sampled": 0.00809774840460135
    },
    {
      "mode": 46,
      "nominal_J2": 2.3941816107565824e-05,
      "min_Lambda_V_sampled": 0.008097845236530534
    },
    {
      "mode": 47,
      "nominal_J2": 2.2933848180663273e-05,
      "min_Lambda_V_sampled": 0.008097935953646346
    },
    {
      "mode": 48,
      "nominal_J2": 2.198822011121115e-05,
      "min_Lambda_V_sampled": 0.008098021060174621
    },
    {
      "mode": 49,
      "nominal_J2": 2.1099895184440148e-05,
      "min_Lambda_V_sampled": 0.008098101009419786
    },
    {
      "mode": 50,
      "nominal_J2": 2.0264335272307646e-05,
      "min_Lambda_V_sampled": 0.008098176209813438
    }
  ],
  "sampled_best_response_checks_mode1": {
    "equilibrium_J1_direct": -0.05898460972810082,
    "equilibrium_J2_direct": 0.0949434102223575,
    "J1_with_v_zero": -0.05216888799297752,
    "J1_with_half_KV": -0.056930662690600146,
    "J1_with_1_5_KV": -0.049280216761048705,
    "J2_with_u_zero": 0.09893454534878938,
    "J2_with_LQ_controller": 0.09696759287536803
  }
}

==> anc/reproduce_numerics.py <==
"""Reproduce scalar heat-equation Riccati diagnostics; Python/NumPy/SciPy.

Run: python reproduce_numerics.py
Outputs: numerical_results.json. Gains are inferred from the BRL threshold,
not from an independent input-output norm calculation. A small positive
coercivity cutoff and numerical ODE integration are not rigorous certificates.
All equations use tau = T - s and zero terminal weights.
"""
import json
import argparse
import platform
from pathlib import Path

import numpy as np
import scipy
from scipy.integrate import solve_ivp
from scipy.optimize import minimize_scalar

T = 1.0
GAMMA = 0.09
RTOL = 2e-9
ATOL = 2e-11
COERCIVITY_CUTOFF = 1e-10
BISECTION_TOL = 2e-8


def drift(k):
    return 0.1 - (k * np.pi) ** 2


def feedback(p1, p2, gamma):
    matrix = np.array([[1 + .25*p2, .15*p2],
                       [.15*p1, gamma**2 + .09*p1]])
    return np.linalg.solve(matrix, [-1.1*p2, -.36*p1])


def coupled(k, gamma):
    a = drift(k)

    def rhs(tau, p):
        p1, p2 = p
        ku, kv = feedback(p1, p2, gamma)
        cu, cv = .2 + .5*ku, .2 + .3*kv
        lv, lu = gamma**2 + .09*p1, 1 + .25*p2
        return [(2*(a+ku)+cu*cu)*p1 - 1-ku*ku
                - (p1*(.3+.3*cu))**2/lv,
                (2*(a+.3*kv)+cv*cv)*p2 + 1
                - (p2*(1+.5*cv))**2/lu]

    def event(tau, p):
        return gamma**2 + .09*p[0] - COERCIVITY_CUTOFF

    event.terminal = True
    event.direction = -1
    return solve_ivp(rhs, [0, T], [0., 0.], method='Radau',
                     rtol=RTOL, atol=ATOL, dense_output=True, events=event)


def brl(k, gamma, ku):
    a = drift(k)

    def rhs(tau, p):
        u = float(ku(tau))
        c = .2+.5*u
        weight = gamma**2+.09*p[0]
        return [(2*(a+u)+c*c)*p[0] - 1-u*u
                - (p[0]*(.3+.3*c))**2/weight]

    def event(tau, p):
        return gamma**2+.09*p[0]-COERCIVITY_CUTOFF

    event.terminal = True
    event.direction = -1
    return solve_ivp(rhs, [0, T], [0.], method='Radau',
                     rtol=RTOL, atol=ATOL, dense_output=True, events=event)


def successful(sol):
    return bool(sol.success and sol.status == 0 and sol.t[-1] == T)


def threshold(predicate, high=.2, tol=BISECTION_TOL):
    low = 1e-5
    while not predicate(high):
        high *= 2
        if high > 10:
            raise RuntimeError('Could not bracket a coercive branch')
    while high-low > tol:
        mid = (high+low)/2
        if predicate(mid):
            high = mid
        else:
            low = mid
    return {'lower': low, 'upper': high, 'midpoint': (low+high)/2}


def gain(k, ku, tol=BISECTION_TOL):
    return threshold(lambda gamma: successful(brl(k, gamma, ku)), tol=tol)


def nominal_cost(k, ku):
    a = drift(k)

    def rhs(tau, q):
        u = float(ku(tau))
        return [(2*(a+u)+(.2+.5*u)**2)*q[0]+1+u*u]

    sol = solve_ivp(rhs, [0,T], [0.], method='Radau',
                    rtol=RTOL, atol=ATOL)
    if not successful(sol):
        raise RuntimeError(sol.message)
    return float(sol.y[0,-1])


def pair_cost(k, ku, kv, channel):
    """Direct expected quadratic cost for a fixed feedback pair, xi=e_k."""
    a=drift(k)
    def rhs(tau,q):
        u,v=float(ku(tau)),float(kv(tau))
        energy=1+u*u if channel==2 else GAMMA**2*v*v-1-u*u
        return [(2*(a+u+.3*v)+(.2+.5*u+.3*v)**2)*q[0]+energy]
    sol=solve_ivp(rhs,[0,T],[0.],method='Radau',rtol=RTOL,atol=ATOL)
    if not successful(sol):
        raise RuntimeError(sol.message)
    return float(sol.y[0,-1])


def lq(k):
    a = drift(k)
    sol = solve_ivp(lambda tau,p: [(2*a+.04)*p[0]+1
                                  -(1.1*p[0])**2/(1+.25*p[0])],
                    [0,T], [0.], method='Radau',
                    rtol=RTOL, atol=ATOL, dense_output=True)
    if not successful(sol):
        raise RuntimeError(sol.message)
    return lambda tau: -1.1*sol.sol(tau)[0]/(1+.25*sol.sol(tau)[0])


def run(output='numerical_results.json', all_modal_gains=False):
    zero = lambda tau: 0.
    c = coupled(1, GAMMA)
    if not successful(c):
        raise RuntimeError('Coupled first mode failed: '+c.message)
    mixed = lambda tau: feedback(*c.sol(tau), GAMMA)[0]
    worst = lambda tau: feedback(*c.sol(tau), GAMMA)[1]
    lq_ku = lq(1)

    # Constant-gain objective uses a coarser bisection only for optimization.
    opt = minimize_scalar(lambda u: gain(1, lambda tau:u, tol=2e-11)['midpoint'],
                          bounds=(-.6,.2), method='bounded',
                          options={'xatol': 2e-6})
    controllers = [('open_loop',zero), ('LQ',lq_ku),
                   ('constant_gain',lambda tau: float(opt.x)), ('mixed',mixed)]
    baseline = {}
    for name, ku in controllers:
        baseline[name] = {'gain_brl_bracket': gain(1,ku),
                          'nominal_J2': nominal_cost(1,ku),
                          'K_U_at_s0': float(ku(T))}
    grid = np.linspace(0,T,4001)
    vals = c.sol(grid)
    gains = np.array([feedback(*vals[:,j],GAMMA) for j in range(len(grid))])
    stationarity_residual = 0.
    for j in range(len(grid)):
        p1,p2=vals[:,j]
        ku,kv=gains[j]
        residual = np.array([(1+.25*p2)*ku+.15*p2*kv+1.1*p2,
                             .15*p1*ku+(GAMMA**2+.09*p1)*kv+.36*p1])
        stationarity_residual=max(stationarity_residual,float(np.max(np.abs(residual))))
    coupled_info = {'P1_s0':float(c.sol(T)[0]), 'P2_s0':float(c.sol(T)[1]),
                    'K_U_s0':float(gains[-1,0]),'K_V_s0':float(gains[-1,1]),
                    'min_Lambda_V_sampled':float(np.min(GAMMA**2+.09*vals[0])),
                    'min_Lambda_U_sampled':float(np.min(1+.25*vals[1])),
                    'max_abs_K_U_sampled':float(np.max(np.abs(gains[:,0]))),
                    'max_abs_K_V_sampled':float(np.max(np.abs(gains[:,1]))),
                    'max_stationarity_residual':stationarity_residual,
                    'branch_endpoint_bracket': threshold(lambda g: successful(coupled(1,g)))}
    response_checks={'equilibrium_J1_direct':pair_cost(1,mixed,worst,1),
                     'equilibrium_J2_direct':pair_cost(1,mixed,worst,2),
                     'J1_with_v_zero':pair_cost(1,mixed,zero,1),
                     'J1_with_half_KV':pair_cost(1,mixed,lambda t:.5*worst(t),1),
                     'J1_with_1_5_KV':pair_cost(1,mixed,lambda t:1.5*worst(t),1),
                     'J2_with_u_zero':pair_cost(1,zero,worst,2),
                     'J2_with_LQ_controller':pair_cost(1,lq_ku,worst,2)}
    assert abs(response_checks['equilibrium_J1_direct']-coupled_info['P1_s0'])<2e-7
    assert abs(response_checks['equilibrium_J2_direct']-coupled_info['P2_s0'])<2e-7
    assert min(v for name,v in response_checks.items() if name.startswith('J1_with'))>=coupled_info['P1_s0']-2e-7
    assert min(v for name,v in response_checks.items() if name.startswith('J2_with'))>=coupled_info['P2_s0']-2e-7

    # All 50 modal solutions are computed. Sampled margins do not control
    # the infinitely many omitted modes. Projection-order costs change datum.
    modal=[]
    for k in range(1,51):
        sol=coupled(k,GAMMA)
        if not successful(sol):
            raise RuntimeError(f'Mode {k} failed')
        ku=lambda tau, sol=sol: feedback(*sol.sol(tau),GAMMA)[0]
        p=sol.sol(grid)
        modal.append({'mode':k, 'nominal_J2':nominal_cost(k,ku),
                      'min_Lambda_V_sampled':float(np.min(GAMMA**2+.09*p[0]))})
        if all_modal_gains:
            modal[-1]['open_loop_gain_brl_bracket']=gain(k,zero)
            modal[-1]['mixed_gain_brl_bracket']=gain(k,ku)
        if k % 10 == 0:
            print(f'Computed {k}/50 modes',flush=True)
    projection=[{'n':n, 'nominal_J2_changing_unit_datum':
                  float(np.mean([v['nominal_J2'] for v in modal[:n]])),
                 'min_Lambda_V_sampled':
                  min(v['min_Lambda_V_sampled'] for v in modal[:n])}
                for n in [1,2,5,10,20,50]]
    result={'python':platform.python_version(),'numpy':np.__version__,
            'scipy':scipy.__version__,'T':T,'gamma':GAMMA,
            'rtol':RTOL,'atol':ATOL,'coercivity_cutoff':COERCIVITY_CUTOFF,
            'bisection_tolerance':BISECTION_TOL,'diagnostic_grid_points':4001,
            'gain_method':'BRL solvability threshold; not an independent norm computation',
            'baseline_mode1':baseline,'coupled_mode1':coupled_info,
            'sampled_best_response_checks_mode1':response_checks,
            'projection_order':projection,'modal':modal}
    if all_modal_gains:
        for row in projection:
            row['max_open_loop_gain_estimate']=max(v['open_loop_gain_brl_bracket']['midpoint'] for v in modal[:row['n']])
            row['max_mixed_gain_estimate']=max(v['mixed_gain_brl_bracket']['midpoint'] for v in modal[:row['n']])
    path=Path(__file__).with_name(output)
    path.write_text(json.dumps(result,indent=2),encoding='utf-8')
    print(json.dumps({'baseline_mode1':baseline,'coupled_mode1':coupled_info,
                      'projection_order':projection},indent=2),flush=True)
    return result


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--rtol',type=float,default=RTOL)
    parser.add_argument('--atol',type=float,default=ATOL)
    parser.add_argument('--output',default='numerical_results.json')
    parser.add_argument('--all-modal-gains',action='store_true')
    args=parser.parse_args()
    RTOL,ATOL=args.rtol,args.atol
    run(args.output,args.all_modal_gains)

